An obstruction to subfactor principal graphs from the graph planar algebra embedding theorem

We find a new obstruction to the principal graphs of subfactors. It shows that in a certain family of 3-supertransitive principal graphs, there must be a cycle by depth 6, with one exception, the principal graph of the Haagerup subfactor.

==> diagrams/bigraphs/generate-png.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     48224,       1336]
NotebookOptionsPosition[     46907,       1287]
NotebookOutlinePosition[     47246,       1302]
CellTagsIndexPosition[     47203,       1299]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<~/projects/fusionatlas/code/package/\>\"", ",", 
     "\"\<~/Documents/fusionatlas/code/package/\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input",
 CellChangeTimes->{{3.4619815107488956`*^9, 3.4619815110119467`*^9}, {
  3.484601592374166*^9, 3.484601594441784*^9}, {3.484859155885889*^9, 
  3.484859167406468*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.461981546252899*^9, 3.462500165838326*^9, 3.462500225594874*^9, 
   3.462500295060639*^9, 3.4625003552837467`*^9, 3.462500423437581*^9, 
   3.464455455428361*^9, 3.464701125132041*^9, 3.466871418144425*^9, 
   3.4764090380706253`*^9, 3.476473723709094*^9, 3.4816791284783363`*^9, 
   3.484492592721795*^9, 3.484492661022711*^9, 3.484601598315711*^9, 
   3.4846016914279833`*^9, {3.484601771699277*^9, 3.484601783524104*^9}, 
   3.4846018969172688`*^9, 3.484601963335375*^9, 3.484602075518816*^9, 
   3.48460213858327*^9, 3.4846021811017027`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", "\<\"/Users/nsnyder/Documents/fusionatlas/code/data\"\
\>"}],
  SequenceForm[
  "Found precomputed data in ", 
   "/Users/nsnyder/Documents/fusionatlas/code/data"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.461981546252899*^9, 3.462500165838326*^9, 3.462500225594874*^9, 
   3.462500295060639*^9, 3.4625003552837467`*^9, 3.462500423437581*^9, 
   3.464455455428361*^9, 3.464701125132041*^9, 3.466871418144425*^9, 
   3.4764090380706253`*^9, 3.476473723709094*^9, 3.4816791284783363`*^9, 
   3.484492592721795*^9, 3.484492661022711*^9, 3.484601598315711*^9, 
   3.4846016914279833`*^9, {3.484601771699277*^9, 3.484601783524104*^9}, 
   3.4846018969172688`*^9, 3.484601963335375*^9, 3.484602075518816*^9, 
   3.48460213858327*^9, 3.48460218115665*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"ToFileName", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<../../text\>\""}], 
   "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.4844921967493896`*^9, 3.484492246897255*^9}}],

Cell[BoxData["\<\"/Users/nsnyder/Documents/fusionatlas/articles/index5-2/text\
\"\>"], "Output",
 CellChangeTimes->{
  3.484492593633524*^9, 3.484492661156299*^9, 3.484601599840143*^9, 
   3.484601691627501*^9, {3.484601771893721*^9, 3.484601783726116*^9}, 
   3.484601897133389*^9, 3.4846019635502996`*^9, 3.48460207580028*^9, 
   3.484602138714525*^9, 3.4846021813039827`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "Run", "[", 
   "\"\<grep -o gbg[0-9vpx]* ../index5-part2.tex > bigraphs0.list\>\"", "]"}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{
  "Run", "[", 
   "\"\<for source in `ls *.tex`;do grep -o gbg[0-9vpx]* $source;done >> \
bigraphs0.list\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Run", "[", 
   "\"\<grep -o bwd[0-9vpx]*duals[0-9vx]* ../index5-part2.tex >> \
bigraphs0.list\>\"", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
  "Run", "[", 
   "\"\<for source in `ls *.tex`;do grep -o bwd[0-9vpx]*duals[0-9vx]* \
$source;done >> bigraphs0.list\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Run", "[", "\"\<sort < bigraphs0.list | uniq > bigraphs.list\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Run", "[", "\"\<rm bigraphs0.list\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.461981909019174*^9, 3.461981977704713*^9}, {
  3.462499146411871*^9, 3.46249917678833*^9}, {3.462556250537113*^9, 
  3.462556271173978*^9}, {3.4644554183853207`*^9, 3.4644554448499107`*^9}, {
  3.464455479289735*^9, 3.464455487085904*^9}, {3.476559570610387*^9, 
  3.476559588488847*^9}, {3.4844926299852467`*^9, 3.484492635290585*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"graphs", "=", 
   RowBox[{"GraphFromString", "/@", 
    RowBox[{"ReadList", "[", 
     RowBox[{"\"\<bigraphs.list\>\"", ",", "String"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.447797499379034*^9, 3.447797533550726*^9}, {
   3.447797589055168*^9, 3.447797589513136*^9}, {3.447798631949935*^9, 
   3.447798644491104*^9}, {3.461981707360536*^9, 3.461981723119451*^9}, 
   3.4619817907460613`*^9, 3.4619819816856623`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayBigraph", "/@", "graphs"}]], "Input",
 CellChangeTimes->{{3.4844926128176327`*^9, 3.484492613141704*^9}, {
  3.484602284562215*^9, 3.484602288791168*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "3", ",", "1"}], "}"}]}], "]"}]}], "]"}], 
   ",", 
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}]}], "]"}], 
     ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "3", ",", "1"}], "}"}]}], "]"}]}], "]"}], 
   ",", 
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
      "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
   ",", 
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.4844926179979277`*^9, 3.484492661278953*^9}, 
   3.484601600821681*^9, 3.484601691879065*^9, {3.484601772113031*^9, 
   3.4846017838637447`*^9}, 3.484601897266902*^9, 3.4846019637125683`*^9, 
   3.484602075991061*^9, 3.484602138848217*^9, 3.484602181435835*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g", "=", 
  RowBox[{"RandomChoice", "[", "graphs", "]"}]}]], "Input",
 CellChangeTimes->{{3.4477984495477448`*^9, 3.447798453040298*^9}}],

Cell[BoxData[
 RowBox[{"BigraphWithDuals", "[", 
  RowBox[{
   RowBox[{"GradedBigraph", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"DualData", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.4477984535287*^9, {3.447798510386731*^9, 3.4477985227455893`*^9}, 
   3.447798575035646*^9, 3.4477986147153473`*^9, 3.44779864848582*^9, 
   3.447798838778521*^9, 3.447799465487726*^9, {3.4477997280617437`*^9, 
   3.447799733887744*^9}, 3.461981485033032*^9, 3.461981557791431*^9, {
   3.461981701490642*^9, 3.461981725418406*^9}, 3.461981983237043*^9, 
   3.4624992846987743`*^9, {3.462500171598311*^9, 3.462500176444037*^9}, 
   3.46250022882195*^9, 3.462500297952448*^9, 3.46250035818869*^9, 
   3.4625004260930347`*^9, {3.462556276549367*^9, 3.462556284264016*^9}, {
   3.462556345997213*^9, 3.462556352162335*^9}, 3.462558212760892*^9, 
   3.462577846511868*^9, 3.464455461670548*^9, 3.464458273155034*^9, 
   3.464458740578951*^9, 3.464460029642734*^9, 3.4646231146787252`*^9, 
   3.4646233829985943`*^9, 3.4647011272940283`*^9, 3.466871422491254*^9, 
   3.468609640314972*^9, {3.476409061867477*^9, 3.4764090791446533`*^9}, 
   3.476559591726437*^9, 3.4765596664747753`*^9, 3.481679128712077*^9, 
   3.4844926238742857`*^9, {3.484492656988225*^9, 3.484492661328904*^9}, 
   3.484601601006719*^9, 3.48460169196933*^9, {3.484601772203806*^9, 
   3.484601784009233*^9}, 3.484601897384707*^9, 3.484601963817631*^9, 
   3.484602076081779*^9, 3.484602138961438*^9, 3.484602181519711*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"DisplayBigraph", "[", 
   RowBox[{"g_", ",", "\"\<PNG\>\""}], "]"}], ":=", 
  RowBox[{"Rasterize", "[", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"Graphics", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"AbsolutePointSize", "[", "8", "]"}], ",", 
          RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "}"}], "~", "Join", 
        "~", 
        RowBox[{
         RowBox[{"DisplayBigraph", "[", "g", "]"}], "\[LeftDoubleBracket]", 
         "1", "\[RightDoubleBracket]"}]}], "]"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", 
        RowBox[{"GraphDepth", "[", "g", "]"}]}]}]}], "]"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"GraphDepth", "[", "g", "]"}], "50"}], ",", "50"}], "}"}]}], 
    ",", 
    RowBox[{"Background", "\[Rule]", "None"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.447799008466044*^9, 3.447799027898885*^9}, {
   3.447799116014229*^9, 3.447799119147504*^9}, {3.447799171011743*^9, 
   3.4477992024176273`*^9}, {3.44779969526692*^9, 3.44779972120354*^9}, {
   3.4477997736522903`*^9, 3.4477998428466873`*^9}, 3.462500152090893*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayBigraph", "[", 
  RowBox[{"g", ",", "\"\<PNG\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.447799031319772*^9, 3.447799035024558*^9}}],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJztnXeMVFUUh49iQcWIxl4Xe4wRSzDWqIkl9ha7RoPdf5SosYuK2BskxlhQ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   "], {{0, 0}, {450., 50.}}, {0, 255},
   ColorFunction->RGBColor],
  Background->None,
  ImageSize->{450, 50},
  PlotRange->{{0, 450.}, {0, 50.}}]], "Output",
 CellChangeTimes->{
  3.44779903545718*^9, 3.447799121617004*^9, {3.4477991782319717`*^9, 
   3.447799203495824*^9}, 3.447799467028799*^9, {3.447799716944788*^9, 
   3.447799735374476*^9}, {3.4477998196419086`*^9, 3.4477998441186447`*^9}, 
   3.461981561830192*^9, 3.4619817273649*^9, 3.461981984910409*^9, 
   3.462499288156036*^9, 3.46250018014784*^9, 3.4625002289633512`*^9, 
   3.462500298102641*^9, 3.462500358338243*^9, 3.4625004262508698`*^9, 
   3.462556359969119*^9, 3.462577848673088*^9, 3.464455462972505*^9, 
   3.4644582745938187`*^9, 3.464458740780245*^9, 3.464460029844511*^9, 
   3.46462311492105*^9, 3.464623389609239*^9, 3.464701127601451*^9, 
   3.466871423361168*^9, 3.4686096423606377`*^9, 3.476409082945292*^9, 
   3.4765595934692917`*^9, 3.476559666785923*^9, 3.481679128963873*^9, 
   3.484492663282518*^9, 3.484601602109048*^9, 3.484601692228706*^9, {
   3.484601772556696*^9, 3.4846017842814417`*^9}, 3.484601897714699*^9, 
   3.48460196402665*^9, 3.484602076349112*^9, 3.484602139230946*^9, 
   3.4846021818015957`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"bwd", "=", 
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.462499315406283*^9, 3.4624993172121572`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayBigraph", "[", 
  RowBox[{"HaagerupWithDuals", ",", "\"\<PNG\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.4624992570433283`*^9, 3.462499262274294*^9}, 
   3.4624993124977407`*^9, {3.462499390682084*^9, 3.462499391335187*^9}, {
   3.462499958830584*^9, 3.462499987282669*^9}}],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJztnVtoHFUcxv81VVsLoqBYMGqraQ1aNd4viIaCVK3XioIPYqi++CBtvVWt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   "], {{0, 0}, {300., 50.}}, {0, 255},
   ColorFunction->RGBColor],
  Background->None,
  ImageSize->{300, 50},
  PlotRange->{{0, 300.}, {0, 50.}}]], "Output",
 CellChangeTimes->{{3.462499257957161*^9, 3.46249926325854*^9}, 
   3.462499293783464*^9, 3.4624993920705214`*^9, {3.4624996605070133`*^9, 
   3.4624996825336523`*^9}, {3.462499944946783*^9, 3.462499987993574*^9}, 
   3.462500182929039*^9, 3.462500229193798*^9, 3.462500298298188*^9, 
   3.4625003585808992`*^9, 3.4625004264813423`*^9, 3.4625565434704943`*^9, 
   3.4625778512255*^9, 3.464455464979122*^9, 3.464458275957857*^9, 
   3.464458741016267*^9, 3.464460030036911*^9, 3.464623115118528*^9, 
   3.464623395306793*^9, 3.464701127783269*^9, 3.466871424580954*^9, 
   3.46860964419823*^9, 3.4764090853925858`*^9, 3.476559594740129*^9, 
   3.4765596669627666`*^9, 3.4816791291383467`*^9, 3.4844926634957247`*^9, 
   3.484601602472369*^9, 3.484601692470593*^9, {3.484601772816864*^9, 
   3.484601784505995*^9}, 3.48460189794736*^9, 3.484601964231798*^9, 
   3.484602076760796*^9, 3.484602139642316*^9, 3.484602182016185*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\<../diagrams/bigraphs/\>\"", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.447797646688301*^9, 3.4477976633504543`*^9}, 
   3.447802876102006*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"GraphToString", "[", "#", "]"}], "<>", "\"\<.png\>\""}], ",", 
      
      RowBox[{"DisplayBigraph", "[", 
       RowBox[{"#", ",", "\"\<PNG\>\""}], "]"}]}], "]"}], "&"}], "/@", 
   "graphs"}], ";"}]], "Input",
 CellChangeTimes->{{3.447797591427146*^9, 3.447797613954034*^9}, {
   3.447797680721766*^9, 3.447797693602751*^9}, {3.4477986576033*^9, 
   3.44779867199268*^9}, {3.447798724804751*^9, 3.447798744407908*^9}, {
   3.44779905406347*^9, 3.4477990568680077`*^9}, {3.447799213009533*^9, 
   3.447799217983268*^9}, {3.447799740850181*^9, 3.447799742937235*^9}, {
   3.4625588505612297`*^9, 3.462558854984941*^9}, 3.462559059204907*^9, {
   3.4776072944842567`*^9, 3.477607294802095*^9}, {3.477607480831152*^9, 
   3.4776074856287394`*^9}, {3.4776075644646072`*^9, 3.477607565738155*^9}, 
   3.47760780772521*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Run", "[", 
  "\"\<whoami > pngcrush.out; date >> pngcrush.out; /opt/local/bin/pngcrush \
-rem allb -d crushed *.png > pngcrush.out; mv crushed/*.png .;rmdir crushed\>\
\"", "]"}]], "Input",
 CellChangeTimes->{{3.477608587168317*^9, 3.477608588965534*^9}, {
   3.477608712337285*^9, 3.4776087438623238`*^9}, 3.4844929052452106`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.481679135157987*^9, 3.484492669714304*^9, 3.48460161416048*^9, 
   3.484601701520155*^9, {3.4846017820488462`*^9, 3.484601793796094*^9}, 
   3.484601906769333*^9, 3.484601973268717*^9, 3.484602085773054*^9, 
   3.484602148728581*^9, 3.4846021910890207`*^9}]
}, Open  ]]
},
WindowSize->{1250, 720},
WindowMargins->{{7, Automatic}, {Automatic, 0}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 573, 15, 58, "Input"],
Cell[CellGroupData[{
Cell[1165, 41, 898, 17, 36, "Print"],
Cell[2066, 60, 868, 17, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2983, 83, 256, 6, 27, "Input"],
Cell[3242, 91, 378, 6, 27, "Output"]
}, Open  ]],
Cell[3635, 100, 1221, 31, 103, "Input"],
Cell[4859, 133, 466, 10, 27, "Input"],
Cell[CellGroupData[{
Cell[5350, 147, 185, 3, 27, "Input"],
Cell[5538, 152, 26186, 791, 373, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31761, 948, 161, 3, 27, "Input"],
Cell[31925, 953, 3141, 77, 43, "Output"]
}, Open  ]],
Cell[35081, 1033, 1248, 31, 43, "Input"],
Cell[CellGroupData[{
Cell[36354, 1068, 166, 3, 27, "Input"],
Cell[36523, 1073, 3830, 65, 65, "Output"]
}, Open  ]],
Cell[40368, 1141, 961, 29, 27, "Input"],
Cell[CellGroupData[{
Cell[41354, 1174, 308, 5, 27, "Input"],
Cell[41665, 1181, 3368, 56, 65, "Output"]
}, Open  ]],
Cell[45048, 1240, 208, 5, 27, "Input"],
Cell[45259, 1247, 938, 20, 27, "Input"],
Cell[CellGroupData[{
Cell[46222, 1271, 356, 6, 27, "Input"],
Cell[46581, 1279, 310, 5, 27, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

